Evaluating Datalog over Semirings: A Grounding-based Approach

Datalog is a powerful yet elegant language that allows expressing recursive computation. Although Datalog evaluation has been extensively studied in the literature, so far, only loose upper bounds are known on how fast a Datalog program can be evaluated. In this work, we ask the following question: given a Datalog program over a naturally-ordered semiring $\sigma$, what is the tightest possible runtime? To this end, our main contribution is a general two-phase framework for analyzing the data complexity of Datalog over $\sigma$: first ground the program into an equivalent system of polynomial equations (i.e. grounding) and then find the least fixpoint of the grounding over $\sigma$. We present algorithms that use structure-aware query evaluation techniques to obtain the smallest possible groundings. Next, efficient algorithms for fixpoint evaluation are introduced over two classes of semirings: (1) finite-rank semirings and (2) absorptive semirings of total order. Combining both phases, we obtain state-of-the-art and new algorithmic results. Finally, we complement our results with a matching fine-grained lower bound.

==> grounding.py <==
from multiprocessing import Pool, Value
from itertools import permutations
import random


def sample_k_subsets(k):
    if k == 0:
        return set()
    else:
        # universe = {i for i in range(1, k + 1)}
        subsets = []
        while len(subsets) < k:
            # sample a subset (no duplicates)
            subset = set()

            # every elem has a probability of 0.5 to be in the subset (excluding the empty set)
            for elem in range(1, k + 1):
                if random.random() < 0.5:
                    subset.add(elem)

            if subset != set():  # if the subset is empty, sample again
                subsets.append(subset)

        return subsets


def list_permutations(subsets):
    return list(permutations(subsets))


def test_inequalities(permutation):
    k = len(permutation)
    for i in range(k, 0, -1):     # i = k, k - 1, ..., 1
        # union of the first i subsets... * unpacks the list into positional arguments
        union_set = set().union(*permutation[:i])
        # subtract the i-th subset
        difference = union_set - permutation[i-1]  # set difference
        # print(union_set, permutation[i-1], difference, i-1)
        if len(difference) > k - (k - i + 1):  # Y_{0..i-1} - Y_i <= i - 1
            print(union_set, permutation[i-1], difference, i-1)
            return False
    return True


# global variable
k = 7  # 6! = 720


def job(_):
    # for a fixed k, randomly sample a list of k subsets of the set {1, 2, 3, ..., k}
    subsets = sample_k_subsets(k)
    perms = list_permutations(subsets)

    # test the inequalities
    passes = any(test_inequalities(permutation) for permutation in perms)
    if not passes:
        print("NOT PASS!!")
        print(subsets)


if __name__ == '__main__':
    # with Pool() as p:
    #     p.map(job, range(20000000))

    # p.join()
    # print("all processes terminated")

    # sanity check for subset
    subsets = [{1, 5, 6}, {3, 6, 7}, {4, 5, 7}, {1, 3, 4},
               {1, 2, 6, 7}, {2, 3, 5}, {1, 2, 3, 4, 5, 6}]
    perms = list_permutations(subsets)

    # any() returns True if any of the elements is True
    print(any(test_inequalities(permutation) for permutation in perms))
    print(len(perms))  # should be 7! = 5040

